Understanding Profunctor Optics: a representation theorem

Optics, aka functional references, are classes of tools that allow composable access into compound data structures. Usually defined as programming language libraries, they provide combinators to manipulate different shapes of data such as sums, products and collections, that can be composed to operate on larger structures. Together they form a powerful language to describe transformations of data. Among the different approaches to describing optics, one particular type of optics, called profunctor optics, stands out. It describes alternative but equivalent representations of most of the common combinators, and enhances them with elegant composability properties via a higher-order encoding. Notably, it enables easy composition across different optic families. Unfortunately, profunctor optics are difficult to reason about, and linking usual optics with an equivalent profunctor representation has so far been done on a case-by-case basis, with definitions that sometimes seem very ad hoc. This makes it hard both to analyse properties of existing profunctor optics and to define new ones. This thesis presents an equivalent representation of profunctor optics, called isomorphism optics, that is both closer to intuition and easier to reason about. This tool enables powerful theorems to be derived generically about profunctor optics. Finally, this thesis develops a framework to ease deriving new profunctor encodings from concrete optic families.

==> anc/impl.hs <==
{-# LANGUAGE ConstraintKinds #-}
{-# LANGUAGE RankNTypes #-}
{-# LANGUAGE ExistentialQuantification #-}
{-# LANGUAGE TypeOperators #-}
{-# LANGUAGE MultiParamTypeClasses #-}
{-# LANGUAGE KindSignatures #-}
{-# LANGUAGE FlexibleContexts #-}
{-# LANGUAGE FlexibleInstances #-}
{-# LANGUAGE ScopedTypeVariables #-}
{-# LANGUAGE InstanceSigs #-}
{-# LANGUAGE DeriveFunctor #-}
{-# LANGUAGE UndecidableSuperClasses #-}
{-# LANGUAGE TypeApplications #-}
{-# LANGUAGE AllowAmbiguousTypes #-}

module ComposeRecords where

import Data.Constraint

type (~~>) p q = forall a b s t. p a b s t -> q a b s t

type (+) = Either

lmap :: (a -> a') -> a + b -> a' + b
lmap f = either (Left . f) Right




newtype Id a = Id { unId :: a }

newtype Compose f g x = Compose { unCompose :: f (g x) }

class c Id => FunctorMonoid c where
    functorProof :: forall f. c f :- Functor f
    fmapFMonoid :: forall f x y. c f => (x -> y) -> f x -> f y
    fmapFMonoid = fmap \\ (functorProof :: c f :- Functor f)

    composeProof :: forall f g. (c f, c g) :- c (Compose f g)


instance Functor Id where
    fmap f = Id . f . unId

instance (Functor f, Functor g) => Functor (Compose f g) where
    fmap f = Compose . fmap (fmap f) . unCompose

instance FunctorMonoid Functor where
    functorProof = Sub Dict
    composeProof = Sub Dict




class Profunctor p where
    dimap :: (a' -> a) -> (b -> b') -> (p a b -> p a' b')

instance Profunctor (->) where
    dimap f g h = g . h . f


class (FunctorMonoid c, Profunctor p) => Enhancing c p where
    enhance :: forall f a b. c f => p a b -> p (f a) (f b)

instance FunctorMonoid c => Enhancing c (->) where
    enhance = fmapFMonoid @c



class OpticFamily (op :: * -> * -> * -> * -> *) where
    idOptic :: op a b a b
    idOptic = injOptic id id
    composeOptic :: op a b s t -> op x y a b -> op x y s t
    injOptic :: (s -> a) -> (b -> t) -> op a b s t
    mapOptic :: op a b s t -> (a -> b) -> (s -> t)

(.:.) :: OpticFamily op => op a b s t -> op x y a b -> op x y s t
(.:.) = composeOptic


instance OpticFamily op => Profunctor (op a b) where
    dimap f g op = injOptic f g .:. op



data IsoOptic c a b s t = forall f. c f => IsoOptic (s -> f a) (f b -> t)

enhanceIso :: c f => IsoOptic c a b (f a) (f b)
enhanceIso = IsoOptic id id

composeIso :: forall c a b ta tb tta ttb. FunctorMonoid c
      => IsoOptic c ta tb tta ttb -> IsoOptic c a b ta tb
          -> IsoOptic c a b tta ttb
composeIso
    (IsoOptic (alpha1 :: tta -> f ta) (beta1 :: f tb -> ttb))
    (IsoOptic (alpha2 :: ta -> g a) (beta2 :: g b -> tb)) =
      (IsoOptic \\ (composeProof :: (c f, c g) :- c (Compose f g))) alpha beta
        where
            alpha :: tta -> Compose f g a
            alpha = Compose . fmapFMonoid @c alpha2 . alpha1
            beta :: Compose f g b -> ttb
            beta = beta1 . fmapFMonoid @c beta2 . unCompose

instance FunctorMonoid c => OpticFamily (IsoOptic c) where
    composeOptic = composeIso
    injOptic f g = IsoOptic (Id . f) (g . unId)
    mapOptic (IsoOptic alpha beta) f = beta . fmapFMonoid @c f . alpha


type ProfOptic c a b s t = forall p. Enhancing c p => p a b -> p s t

newtype WrapProfOptic c a b s t = WPO { unWPO :: ProfOptic c a b s t }

instance FunctorMonoid c => OpticFamily (WrapProfOptic c) where
    injOptic f g = WPO $ dimap f g
    composeOptic (WPO l1) (WPO l2) = WPO $ l1 . l2
    mapOptic (WPO l) = l



class Functor f => Functorize op f where
    enhanceFop :: op a b (f a) (f b)

instance OpticFamily op => Functorize op Id where
    enhanceFop = injOptic unId Id

instance (OpticFamily op, Functorize op f, Functorize op g) =>
        Functorize op (Compose f g) where
    enhanceFop = injOptic unCompose Compose .:. enhanceFop .:. enhanceFop

instance OpticFamily op => FunctorMonoid (Functorize op) where
    functorProof = Sub Dict
    composeProof = Sub Dict



class (OpticFamily op, FunctorMonoid c) => Enhanceable c op where
    enhanceOp :: c f => op a b (f a) (f b)

instance FunctorMonoid c => Enhanceable c (IsoOptic c) where
    enhanceOp = enhanceIso

instance FunctorMonoid c => Enhanceable c (WrapProfOptic c) where
    enhanceOp = WPO (enhance @c)

instance OpticFamily op => Enhanceable (Functorize op) op where
    enhanceOp = enhanceFop

enhanceToArrow :: forall c op. Enhanceable c op => IsoOptic c ~~> op
enhanceToArrow (IsoOptic alpha beta) = injOptic alpha beta .:. enhanceOp @c


instance Enhanceable c op => Enhancing c (op a b) where
    enhance l = enhanceOp @c .:. l

profEnhanceToArrow :: Enhanceable c op => ProfOptic c ~~> op
profEnhanceToArrow l = l idOptic



isoToProf :: forall c. IsoOptic c ~~> ProfOptic c
isoToProf = unWPO @c . enhanceToArrow

profToIso :: forall c. FunctorMonoid c => ProfOptic c ~~> IsoOptic c
profToIso = profEnhanceToArrow @c

unfunctorize :: OpticFamily op => IsoOptic (Functorize op) ~~> op
unfunctorize = enhanceToArrow


class (OpticFamily op, FunctorMonoid c) => ProfEnc c op where
    encodeProf :: op ~~> ProfOptic c
    decodeProf :: ProfOptic c ~~> op


class OpticFamily op => ProfEncF op where
    concreteToIso :: op ~~> IsoOptic (Functorize op)

instance ProfEncF op => ProfEnc (Functorize op) op where
    encodeProf = isoToProf . concreteToIso
    decodeProf l = enhanceToArrow $ profToIso @(Functorize op) l




-- Adapter
data Adapter a b s t = Adapter (s -> a) (b -> t)

instance OpticFamily Adapter where
    injOptic f g = Adapter f g
    composeOptic (Adapter f1 g1) (Adapter f2 g2) =
        Adapter (f2 . f1) (g1 . g2)
    mapOptic (Adapter f g) = dimap f g

instance ProfEncF Adapter where
    concreteToIso (Adapter f g) = injOptic f g



-- Lens
data Lens a b s t = Lens { lget :: s -> a, lput :: b -> s -> t }

instance OpticFamily Lens where
    injOptic f g = Lens f (const . g)
    composeOptic (Lens get1 put1) (Lens get2 put2) =
        Lens (get2 . get1) (\y s -> put1 (put2 y (get1 s)) s)
    mapOptic (Lens get put) f s = put (f (get s)) s

instance Functorize Lens ((,) c) where
    enhanceFop :: Lens a b (c, a) (c, b)
    enhanceFop = Lens snd (fmap . const)

instance ProfEncF Lens where
    concreteToIso (Lens get put) =
        IsoOptic (\s -> (s, get s)) (\(s, b) -> put b s)


getProf :: ProfOptic (Functorize Lens) a b s t -> (s -> a)
getProf l = get
    where Lens get _ = decodeProf @(Functorize Lens) l

first :: Lens a b (a, c) (b, c)
first = Lens fst (\x (_, y) -> (x, y))

firstOf4 :: Lens a a' (((a, b), c), d) (((a', b), c), d)
firstOf4 = first .:. first .:. first

first' :: ProfOptic (Functorize Lens) a b (a, c) (b, c)
first' = encodeProf @(Functorize Lens) first

firstOf4' :: ProfOptic (Functorize Lens) a a' (((a, b), c), d) (((a', b), c), d)
firstOf4' = first' . first' . first'

getFirstOf4 :: (((a, b), c), d) -> a
getFirstOf4 = getProf firstOf4'



-- Prism
data Prism a b s t = Prism { pmatch :: s -> t + a, pbuild :: b -> t }

instance OpticFamily Prism where
    injOptic f g = Prism (Right . f) g
    composeOptic (Prism m1 b1) (Prism m2 b2) =
        Prism (either Left id . fmap (lmap b1 . m2) . m1) (b1 . b2)
    mapOptic (Prism match build) f = either id id . fmap (build . f) . match

instance Functorize Prism ((+) c) where
    enhanceFop :: Prism a b (c + a) (c + b)
    enhanceFop = Prism (either (Left . Left) Right) Right

instance ProfEncF Prism where
    concreteToIso (Prism match build) = IsoOptic match (either id build)



-- Setter
data Setter a b s t = Setter ((a -> b) -> (s -> t))

instance OpticFamily Setter where
    injOptic f g = Setter (dimap f g)
    composeOptic (Setter f1) (Setter f2) = Setter (f1 . f2)
    mapOptic (Setter f) = f


newtype CPS t b a = CPS { unCPS :: (a -> b) -> t }

instance Functor (CPS t b) where
    fmap f = CPS . (. (. f)) . unCPS

instance Functor f => Functorize Setter f where
    enhanceFop = Setter fmap

instance ProfEncF Setter where
    concreteToIso (Setter f) = IsoOptic (CPS . flip f) (($ id) . unCPS)


